The Rapid ASKAP Continuum Survey III: Spectra and Polarisation In Cutouts of Extragalactic Sources (SPICE-RACS) First Data Release

The Australian SKA Pathfinder (ASKAP) radio telescope has carried out a survey of the entire Southern Sky at 887.5MHz. The wide area, high angular resolution, and broad bandwidth provided by the low-band Rapid ASKAP Continuum Survey (RACS-low) allow the production of a next-generation rotation measure (RM) grid across the entire Southern Sky. Here we introduce this project as Spectral and Polarisation in Cutouts of Extragalactic sources from RACS (SPICE-RACS). In our first data release, we image 30 RACS-low fields in Stokes $I$, $Q$, $U$ at 25'' angular resolution, across 744 to 1032MHz with 1MHz spectral resolution. Using a bespoke, highly parallelised, software pipeline we are able to rapidly process wide-area spectro-polarimetric ASKAP observations. Notably, we use 'postage stamp' cutouts to assess the polarisation properties of \ncomponents\ radio components detected in total intensity. We find that our Stokes $Q$ and $U$ images have an rms noise of ~80$\mu$Jy/PSF, and our correction for instrumental polarisation leakage allows us to characterise components with >1% polarisation fraction over most of the field of view. We produce a broadband polarised radio component catalogue that contains \nrms\ RM measurements over an area of ~1300deg^2 with an average error in RM of 1.6+1.1-1.0rad/m^2, and an average linear polarisation fraction 3.4+3.0-1.6%. We determine this subset of components using the conditions that the polarised signal-to-noise ratio is $>8$, the polarisation fraction is above our estimated polarised leakage, and the Stokes $I$ spectrum has a reliable model. Our catalogue provides an areal density of $4\pm2$ RMs/deg^2; an increase of $\sim4$ times over the previous state-of-the-art (Taylor et al. 2009). Meaning that, having used just 3% of the RACS-low sky area, we have produced the 3rd largest RM catalogue to date. This catalogue has broad applications for studying...

==> clean.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "from pathlib import Path\n",
    "import os\n",
    "import shutil"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "figpath = Path('figures')\n",
    "paperpath = Path('.')\n",
    "bakpath = Path(\"../figures_bak\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "figs = list(figpath.glob(\"*.pdf\"))\n",
    "texs = list(paperpath.glob(\"*.tex\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[PosixPath('content.tex'),\n",
       " PosixPath('complex.tex'),\n",
       " PosixPath('leakage.tex'),\n",
       " PosixPath('pasa.tex'),\n",
       " PosixPath('noise.tex')]"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "texs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Moving beam_stokes_I_chan_277.pdf\n",
      "Moving sat.pdf\n",
      "Moving noise_map_Q.pdf\n",
      "Moving amplitude.pdf\n",
      "Moving leakage_U.pdf\n",
      "Moving beam_stokes_Q_chan_277.pdf\n",
      "Moving cubic.pdf\n",
      "Moving alpha_1.pdf\n",
      "Moving rotation_measure_sf_on_corner.pdf\n",
      "Moving alpha_2_err.pdf\n",
      "Moving leakage_Q.pdf\n",
      "Moving alpha_2.pdf\n",
      "Moving rm_mean_err.pdf\n",
      "Moving noise_map_U.pdf\n",
      "Moving sat_ratio.pdf\n",
      "Moving rm_on.pdf\n",
      "Moving bubble.pdf\n",
      "Moving allsky.pdf\n",
      "Moving rotation_measure_sf_on.pdf\n",
      "Moving beam_stokes_I_chan_010.pdf\n",
      "Moving amplitude_err.pdf\n",
      "Moving ion_rm.pdf\n",
      "Moving beam_stokes_Q_chan_010.pdf\n",
      "Moving halpha.pdf\n",
      "Moving alpha_1_err.pdf\n",
      "Moving stokes_L_leakage.pdf\n",
      "Moving x_break.pdf\n",
      "Moving rbf.pdf\n",
      "Moving test.pdf\n",
      "Moving cross_diff_cdf.pdf\n",
      "Moving NH1.pdf\n",
      "Moving density_good_tab.pdf\n",
      "Moving x_break_err.pdf\n",
      "Moving cup-logo-new.pdf\n",
      "Moving beam_stokes_U_chan_010.pdf\n",
      "Moving ion_rm_alt_az.pdf\n",
      "Moving sat_err.pdf\n",
      "Moving nearest_NH1.pdf\n",
      "Moving rm_mean.pdf\n",
      "Moving linear.pdf\n",
      "Moving polint_cdf.pdf\n",
      "Moving smooth_plot_nhi.pdf\n",
      "Moving faraday_hut.pdf\n",
      "Moving beam_stokes_U_chan_277.pdf\n",
      "Moving leakage_L.pdf\n",
      "Moving nearest_halpha.pdf\n",
      "Moving stokes_P_leakage.pdf\n",
      "Moving faraday_spice.pdf\n",
      "Moving smooth_plot_halpha.pdf\n"
     ]
    }
   ],
   "source": [
    "for fig in figs:\n",
    "    checks = []\n",
    "    for tex in texs:\n",
    "        with open(tex, 'r') as f:\n",
    "            checks.append(fig.name in f.read())\n",
    "    if not any(checks):\n",
    "        print(f\"Moving {fig.name}\")\n",
    "        shutil.move(fig, bakpath / fig.name)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[False, False, False, False, False]"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "checks"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.10"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> flat.sh <==
#! /usr/bin/env bash
old_path=/Users/tho822/GoogleDrive/Work/CSIRO/spiceracs/spica/paper/old_paper
new_path=/Users/tho822/GoogleDrive/Work/CSIRO/spiceracs/spica/paper
old_commit=d2ac74ba40778ddc53c9e2c0fa1bebff10982c96
doc_name=pasa.tex

rm -rf $old_path

git clone https://git.overleaf.com/61ef750c833fc9f144fbcc13 $old_path
cd $old_path && git checkout $old_commit

cd $new_path
latexpand $new_path/$doc_name > $new_path/flat.tex
cd $old_path
latexpand $old_path/$doc_name > $old_path/flat.tex
cd $new_path
latexdiff --allow-spaces $old_path/flat.tex $new_path/flat.tex > $new_path/diff.tex

rm $new_path/flat.tex
rm $old_path/flat.tex
